Taming Stable Diffusion for Text to 360{\deg} Panorama Image Generation

Generative models, e.g., Stable Diffusion, have enabled the creation of photorealistic images from text prompts. Yet, the generation of 360-degree panorama images from text remains a challenge, particularly due to the dearth of paired text-panorama data and the domain gap between panorama and perspective images. In this paper, we introduce a novel dual-branch diffusion model named PanFusion to generate a 360-degree image from a text prompt. We leverage the stable diffusion model as one branch to provide prior knowledge in natural image generation and register it to another panorama branch for holistic image generation. We propose a unique cross-attention mechanism with projection awareness to minimize distortion during the collaborative denoising process. Our experiments validate that PanFusion surpasses existing methods and, thanks to its dual-branch structure, can integrate additional constraints like room layout for customized panorama outputs. Code is available at https://chengzhag.github.io/publication/panfusion.

==> fix_image_reference.py <==
import glob
import os

# add suffix to image references in .tex files if not already

# scan all jpg and png images in the current directory recursively
for ext in ['jpg', 'png']:
    for filename in glob.iglob(f'**/*.{ext}', recursive=True):
        # get the file name without extension
        filename = os.path.basename(filename).split('.')[0]
        print(f'processing {filename}')
        
        # change all inference in .tex files to the file name accordingly
        for tex_filename in glob.iglob('**/*.tex', recursive=True):
            with open(tex_filename, 'r') as f:
                content = f.read()
            if filename not in content:
                continue
            print(f'    found reference in {tex_filename}')
            # find all image references without suffix line by line
            new_content = ''
            for line in content.split('\n'):
                if filename in line and f"{filename}.{ext}" not in line:
                    line = line.replace(filename, f"{filename}.{ext}")
                    print(f'        change {filename} to {filename}.{ext}')
                new_content += line + '\n'
            with open(tex_filename, 'w') as f:
                f.write(new_content)


==> rename.py <==
import glob
import os

# rename all files with ' ' to '_'
# and change all inference to the file name accordingly

# scan all files in the current directory recursively
for filename in glob.iglob('**/*', recursive=True):
    # if the file name contains ' '
    if ' ' in filename or ',' in filename or '—' in filename or '(' in filename or ')' in filename:
        # rename the file
        new_filename = filename.replace(' ', '_')
        new_filename = new_filename.replace(',', '_')
        new_filename = new_filename.replace('—', '-')
        new_filename = new_filename.replace('(', '_')
        new_filename = new_filename.replace(')', '_')
        print(f'rename {filename} to {new_filename}')

        # rename the file
        os.rename(filename, new_filename)

        # change all inference in .tex files to the file name accordingly
        for tex_filename in glob.iglob('**/*.tex', recursive=True):
            with open(tex_filename, 'r') as f:
                content = f.read()
            filename = os.path.basename(filename).split('.')[0]
            new_filename = os.path.basename(new_filename).split('.')[0]
            if filename not in content:
                continue
            print(f'    found reference in {tex_filename}')
            content = content.replace(filename, new_filename)
            with open(tex_filename, 'w') as f:
                f.write(content)

